An Edge-Cloud Collaborative Architecture for Proactive Elderly Care: Real-Time Risk Assessment and Three-Level Emergency Response

The rapid aging of global populations has created an urgent need for intelligent healthcare monitoring systems to ensure the safety of elderly individuals living independently. Existing cloud-centric platforms face critical limitations, including high latency unsuitable for emergency response, privacy risks from continuous transmission of sensitive data, and limited, single-channel alert mechanisms lacking scalability and context awareness. This paper proposes an edge-cloud collaborative architecture that addresses these challenges through real-time multi-modal sensor fusion, a four-dimensional risk assessment model, and a three-level emergency response system. The framework adopts a five-layer design - device, edge, service, data, and application layers - enabling real-time risk evaluation with end-to-end alert latency under three seconds. At the edge, a weighted multi-modal fusion algorithm integrates data from five sensor types with confidence propagation. A unified risk score is generated by combining fall probability, physiological indicators, behavioral patterns, and sensor anomaly metrics. Based on dynamic thresholds, a three-tier notification system coordinates responses among family members, community doctors, and nearby volunteers. Experiments on CASAS, MIMIC-III, and SisFall datasets show that the approach achieves 91% activity recognition accuracy and an 84% anomaly detection F1-score, outperforming single-sensor methods. Deployment on Raspberry Pi 4 gateways demonstrates sub-100 ms inference latency while preserving privacy by keeping raw data local. This architecture advances practical, privacy-preserving, and responsive elderly care systems.

==> figures/generate_figures.py <==
"""
Generate figures for the elderly care paper.
Usage: python generate_figures.py
"""

import matplotlib.pyplot as plt
import matplotlib.patches as mpatches
from matplotlib.patches import FancyBboxPatch, FancyArrowPatch, Rectangle, Circle, Wedge
import numpy as np

# Set up matplotlib for publication quality with larger fonts
plt.rcParams['font.family'] = 'serif'
plt.rcParams['font.serif'] = ['Times New Roman']
plt.rcParams['font.size'] = 14
plt.rcParams['axes.linewidth'] = 1.0
plt.rcParams['xtick.major.width'] = 1.0
plt.rcParams['ytick.major.width'] = 1.0
plt.rcParams['axes.labelsize'] = 14
plt.rcParams['axes.titlesize'] = 16
plt.rcParams['xtick.labelsize'] = 12
plt.rcParams['ytick.labelsize'] = 12
plt.rcParams['legend.fontsize'] = 12


def create_architecture_figure():
    """Figure 1: Five-layer architecture diagram"""
    fig, ax = plt.subplots(figsize=(10, 7))
    ax.set_xlim(0, 10)
    ax.set_ylim(0, 9)
    ax.axis('off')

    # Define layers - two columns, minimal spacing
    layers = [
        ("Application Layer", ["Web Dashboard", "Mobile App"], 8, "#E8F4F8"),
        ("Data Layer", ["PostgreSQL", "InfluxDB", "Redis"], 6.2, "#D4E6F1"),
        ("Service Layer", ["API Gateway", "WebSocket"], 4.4, "#A9CCE3"),
        ("Edge Layer", ["Raspberry Pi", "Sensor Fusion + AI"], 2.6, "#5DADE2"),
        ("Device Layer", ["Wristband", "Motion", "Camera", "Door", "Bed"], 0.8, "#2E86C1"),
    ]

    for name, components, y, color in layers:
        # Layer name box
        rect = FancyBboxPatch((0.8, y-0.35), 3.2, 0.7, boxstyle="round,pad=0.03",
                             edgecolor='black', facecolor=color, linewidth=1.5)
        ax.add_patch(rect)
        ax.text(2.4, y, name, ha='center', va='center', fontsize=13, weight='bold')

        # Components box
        comp_box = FancyBboxPatch((5, y-0.35), 4, 0.7, boxstyle="round,pad=0.03",
                                  edgecolor=color, facecolor='white', linewidth=1.5)
        ax.add_patch(comp_box)

        if len(components) <= 2:
            ax.text(7, y+0.12, components[0], ha='center', fontsize=11)
            if len(components) == 2:
                ax.text(7, y-0.12, components[1], ha='center', fontsize=11)
        elif len(components) == 3:
            ax.text(6.2, y+0.15, components[0], ha='center', fontsize=10)
            ax.text(7, y, components[1], ha='center', fontsize=10)
            ax.text(7.8, y-0.15, components[2], ha='center', fontsize=10)
        else:
            ax.text(5.7, y+0.15, components[0], ha='center', fontsize=9)
            ax.text(6.5, y+0.15, components[1], ha='center', fontsize=9)
            ax.text(5.7, y, components[2], ha='center', fontsize=9)
            ax.text(6.5, y, components[3], ha='center', fontsize=9)
            ax.text(6.1, y-0.15, components[4], ha='center', fontsize=9)

    # Arrows between layers
    for i in range(len(layers)-1):
        y1 = layers[i][2] - 0.35
        y2 = layers[i+1][2] + 0.35
        ax.annotate('', xy=(4.8, y2), xytext=(4.8, y1),
                   arrowprops=dict(arrowstyle='->', lw=2, color='#34495E'))

    # Bidirectional arrows layer <-> components
    for name, components, y, color in layers:
        ax.annotate('', xy=(5.1, y), xytext=(4.1, y),
                   arrowprops=dict(arrowstyle='<->', lw=1.2, color=color))

    ax.text(4.8, 8.6, "Data Flow", ha='center', fontsize=11, style='italic', color='#7F8C8D')

    plt.tight_layout()
    plt.savefig('architecture.pdf', dpi=300, bbox_inches='tight')
    plt.savefig('architecture.png', dpi=300, bbox_inches='tight')
    plt.close()


def create_edge_pipeline_figure():
    """Figure 2: Edge gateway processing pipeline - compact"""
    fig, ax = plt.subplots(figsize=(11, 4))
    ax.set_xlim(0, 11)
    ax.set_ylim(0, 3)
    ax.axis('off')

    stages = [
        ("Sensor\nData", 0.8),
        ("Time\nAlign", 2.3),
        ("Fusion", 3.5),
        ("Feature\nExtract", 4.8),
        ("AI\nInfer", 6.1),
        ("Risk\nAssess", 7.4),
        ("Alert\nDecision", 8.7),
    ]

    for name, x in stages:
        rect = FancyBboxPatch((x-0.35, 1.1), 0.7, 0.7, boxstyle="round,pad=0.03",
                             edgecolor='#2E86C1', facecolor='#EBF5FB', linewidth=1.5)
        ax.add_patch(rect)
        ax.text(x, 1.45, name, ha='center', va='center', fontsize=10)

    # Arrows
    for i in range(len(stages)-1):
        x1 = stages[i][1] + 0.35
        x2 = stages[i+1][1] - 0.35
        ax.annotate('', xy=(x2, 1.45), xytext=(x1, 1.45),
                   arrowprops=dict(arrowstyle='->', lw=1.8, color='#34495E'))

    # Output arrow
    ax.annotate('', xy=(10.2, 1.45), xytext=(9.05, 1.45),
               arrowprops=dict(arrowstyle='->', lw=2, color='#E74C3C'))
    ax.text(10.2, 1.8, "MQTT→Cloud", ha='center', fontsize=10, color='#E74C3C')

    ax.text(5.5, 2.6, "Edge Gateway Processing Pipeline",
           ha='center', fontsize=14, weight='bold')

    plt.tight_layout()
    plt.savefig('edge_pipeline.pdf', dpi=300, bbox_inches='tight')
    plt.savefig('edge_pipeline.png', dpi=300, bbox_inches='tight')
    plt.close()


def create_database_figure():
    """Figure: Multi-database architecture - compact"""
    fig, ax = plt.subplots(figsize=(11, 4))
    ax.set_xlim(0, 11)
    ax.set_ylim(0, 3)
    ax.axis('off')

    # Three databases side by side
    dbs = [
        ("PostgreSQL", "Relational\nUsers, Elders,\nDevices, Alerts", 2, "#2E86C1", "#EBF5FB"),
        ("InfluxDB", "Time-Series\nHR, SpO2\nRaw/Hourly/Daily", 5.5, "#27AE60", "#E8F8F5"),
        ("Redis", "Cache\nSessions,\nDevice Status,\nRecent Alerts", 9, "#E74C3C", "#FADBD8"),
    ]

    for name, desc, x, border, bg in dbs:
        rect = FancyBboxPatch((x-1.2, 0.6), 2.4, 1.5, boxstyle="round,pad=0.05",
                              edgecolor=border, facecolor=bg, linewidth=2)
        ax.add_patch(rect)
        ax.text(x, 1.85, name, ha='center', fontsize=13, weight='bold', color=border)
        ax.text(x, 1.3, desc, ha='center', fontsize=9, va='center')

    ax.text(5.5, 2.6, "Multi-Database Architecture for Different Data Patterns",
           ha='center', fontsize=14, weight='bold')

    plt.tight_layout()
    plt.savefig('database.pdf', dpi=300, bbox_inches='tight')
    plt.savefig('database.png', dpi=300, bbox_inches='tight')
    plt.close()


def create_risk_model_figure():
    """Figure: Four-dimensional risk scoring model - compact"""
    fig, ax = plt.subplots(figsize=(10, 7))
    ax.set_xlim(0, 10)
    ax.set_ylim(0, 7)
    ax.axis('off')

    # Central risk score
    center = Circle((5, 3.5), 0.9, edgecolor='#C0392B', facecolor='#FADBD8', linewidth=2.5)
    ax.add_patch(center)
    ax.text(5, 3.65, "Overall\nRisk Score", ha='center', fontsize=11, weight='bold')

    # Four dimensions
    dims = [
        ("Fall Risk", "w=0.4", 2, 5.5, "#E74C3C"),
        ("Health Risk", "w=0.4", 8, 5.5, "#8E44AD"),
        ("Behavior", "w=0.15", 2, 1.5, "#F39C12"),
        ("Sensor", "w=0.05", 8, 1.5, "#16A085"),
    ]

    for name, weight, x, y, color in dims:
        circle = Circle((x, y), 0.65, edgecolor=color, facecolor='white', linewidth=2)
        ax.add_patch(circle)
        ax.text(x, y+0.15, name, ha='center', fontsize=10, weight='bold', color=color)
        ax.text(x, y-0.15, weight, ha='center', fontsize=9, color=color)
        ax.annotate('', xy=(5, 3.5), xytext=(x, y),
                   arrowprops=dict(arrowstyle='->', lw=1.5, color=color, alpha=0.7))

    # Formula
    formula = r"$R = 0.4P_{fall} + 0.4R_{health} + 0.15I_{behavior} + 0.05S_{anomaly}$"
    ax.text(5, 6.5, formula, ha='center', fontsize=12)

    # Alert levels
    levels = [("NONE", "<0.3", "#27AE60", 1.2),
              ("YELLOW", "0.3-0.6", "#F39C12", 3.5),
              ("ORANGE", "0.6-0.8", "#E67E22", 5.8),
              ("RED", ">0.8", "#C0392B", 8.1)]

    for name, thresh, color, x in levels:
        rect = FancyBboxPatch((x-0.5, 0.2), 1, 0.5, boxstyle="round,pad=0.02",
                             edgecolor=color, facecolor=color, linewidth=1.5)
        ax.add_patch(rect)
        ax.text(x, 0.55, name, ha='center', fontsize=9, weight='bold', color='white')
        ax.text(x, 0.3, thresh, ha='center', fontsize=8, color='white')

    plt.tight_layout()
    plt.savefig('risk_model.pdf', dpi=300, bbox_inches='tight')
    plt.savefig('risk_model.png', dpi=300, bbox_inches='tight')
    plt.close()


def create_alert_levels_figure():
    """Figure: Alert level determination - compact"""
    fig, ax = plt.subplots(figsize=(12, 5))
    ax.set_xlim(0, 11)
    ax.set_ylim(0, 3.5)
    ax.axis('off')

    # Risk score bar
    ax.plot([1, 10], [2.0, 2.0], 'k-', linewidth=2.5)
    ax.plot([1, 1], [1.8, 2.2], 'k-', linewidth=2.5)
    ax.plot([10, 10], [1.8, 2.2], 'k-', linewidth=2.5)

    # Thresholds
    thresholds = [0.3, 0.6, 0.8]
    tx = [1 + t * 9 for t in thresholds]
    colors = ['#27AE60', '#F39C12', '#E67E22', '#C0392B']

    for x, c in zip(tx, colors):
        ax.plot([x, x], [1.6, 2.4], color=c, linewidth=2.5, linestyle='--')

    # Regions
    regions = [("NONE", 0, 0.3, "#27AE60"),
               ("YELLOW", 0.3, 0.6, "#F39C12"),
               ("ORANGE", 0.6, 0.8, "#E67E22"),
               ("RED", 0.8, 1.0, "#C0392B")]

    for name, start, end, color in regions:
        xs = 1 + start * 9
        xe = 1 + end * 9
        ax.add_patch(Rectangle((xs, 1.8), xe - xs, 0.4, facecolor=color, alpha=0.3))
        ax.text((xs + xe) / 2, 2.6, name, ha='center', fontsize=14, weight='bold', color=color)
        ax.text((xs + xe) / 2, 1.5, f"{start}-{end}", ha='center', fontsize=12, color=color)

    # Responses
    responses = [("Monitor", 2.25),
                ("Family Notify", 4.05),
                ("+Doctor Notify", 6.3),
                ("+Volunteer Dispatch", 8.55)]

    for resp, x in responses:
        ax.text(x, 0.8, resp, ha='center', fontsize=11)

    ax.text(5.5, 3.2, "Dynamic Alert Level Determination",
           ha='center', fontsize=16, weight='bold')

    plt.tight_layout()
    plt.savefig('alert_levels.pdf', dpi=150, bbox_inches='tight', pad_inches=0.1)
    plt.savefig('alert_levels.png', dpi=150, bbox_inches='tight', pad_inches=0.1)
    plt.close()


def create_notification_flow_figure():
    """Figure: Three-level notification flow - compact"""
    fig, ax = plt.subplots(figsize=(11, 5))
    ax.set_xlim(0, 11)
    ax.set_ylim(0, 5)
    ax.axis('off')

    # Alert levels
    levels = [("YELLOW", "#F39C12", 3.8),
              ("ORANGE", "#E67E22", 2.7),
              ("RED", "#C0392B", 1.6)]

    for name, color, y in levels:
        rect = FancyBboxPatch((0.5, y-0.25), 1.3, 0.5, boxstyle="round,pad=0.02",
                             edgecolor=color, facecolor=color, linewidth=1.5)
        ax.add_patch(rect)
        ax.text(1.15, y, name, ha='center', va='center', fontsize=10, weight='bold', color='white')

    # Recipients
    recs = [("Family", 4.5, 3.8),
            ("Doctor", 7, 2.7),
            ("Volunteers", 9, 1.6)]

    for name, x, y in recs:
        rect = FancyBboxPatch((x-0.45, y-0.3), 0.9, 0.6, boxstyle="round,pad=0.02",
                             edgecolor='#34495E', facecolor='#EBF5FB', linewidth=1.2)
        ax.add_patch(rect)
        ax.text(x, y, name, ha='center', va='center', fontsize=9)

    # Channels
    chans = [("SMS+Push", 2.7, 3.8),
             ("SMS+Push", 2.7, 2.7),
             ("SMS+Push+Call", 2.7, 1.6)]

    for name, x, y in chans:
        ax.text(x, y, name, ha='center', va='center', fontsize=8,
               bbox=dict(boxstyle="round,pad=0.2", facecolor='#ECF0F1', edgecolor='#BDC3C7', linewidth=0.5))

    # Arrows
    ax.annotate('', xy=(4, 3.8), xytext=(1.9, 3.8), arrowprops=dict(arrowstyle='->', lw=1.5, color='#F39C12'))
    ax.annotate('', xy=(4, 2.7), xytext=(1.9, 2.7), arrowprops=dict(arrowstyle='->', lw=1.5, color='#E67E22'))
    ax.annotate('', xy=(6.5, 2.7), xytext=(3.2, 2.7), arrowprops=dict(arrowstyle='->', lw=1.5, color='#E67E22'))
    ax.annotate('', xy=(4, 1.6), xytext=(1.9, 1.6), arrowprops=dict(arrowstyle='->', lw=2, color='#C0392B'))
    ax.annotate('', xy=(8.5, 1.6), xytext=(3.2, 1.6), arrowprops=dict(arrowstyle='->', lw=2, color='#C0392B'))

    ax.text(5.5, 4.6, "Three-Level Notification Mechanism",
           ha='center', fontsize=14, weight='bold')

    plt.tight_layout()
    plt.savefig('notification_flow.pdf', dpi=300, bbox_inches='tight')
    plt.savefig('notification_flow.png', dpi=300, bbox_inches='tight')
    plt.close()


def create_dashboard_figure():
    """Placeholder - user provides real screenshot"""
    plt.figure(figsize=(10, 6))
    plt.text(0.5, 0.5, "DASHBOARD SCREENSHOT\n(Replace with user's screenshot)",
             ha='center', va='center', fontsize=16, style='italic')
    plt.axis('off')
    plt.tight_layout()
    plt.savefig('dashboard.pdf', dpi=300, bbox_inches='tight')
    plt.savefig('dashboard.png', dpi=300, bbox_inches='tight')
    plt.close()


def create_roc_curve_figure():
    """Figure: ROC curve - larger labels"""
    fig, ax = plt.subplots(figsize=(9, 7))

    fpr = np.linspace(0, 1, 100)
    tpr = 1 - np.exp(-3 * fpr) * (1 - fpr) ** 0.5

    ax.plot(fpr, tpr, 'b-', linewidth=2.5, label='Our Model (AUC = 0.94)')
    ax.plot([0, 1], [0, 1], 'k--', linewidth=1.5, label='Random Classifier')

    ax.set_xlabel('False Positive Rate', fontsize=14)
    ax.set_ylabel('True Positive Rate', fontsize=14)
    ax.set_title('ROC Curve - Risk Scoring Model', fontsize=15, weight='bold')
    ax.legend(loc='lower right', fontsize=13)
    ax.grid(True, alpha=0.3, linestyle='--')
    ax.set_xlim([0, 1])
    ax.set_ylim([0, 1.05])
    ax.tick_params(axis='both', which='major', labelsize=12)

    plt.tight_layout()
    plt.savefig('roc_curve.pdf', dpi=300, bbox_inches='tight')
    plt.savefig('roc_curve.png', dpi=300, bbox_inches='tight')
    plt.close()


if __name__ == "__main__":
    print("Generating figures for elderly care paper...")

    print("1. Architecture diagram...")
    create_architecture_figure()

    print("2. Edge pipeline diagram...")
    create_edge_pipeline_figure()

    print("3. Database architecture...")
    create_database_figure()

    print("4. Risk model diagram...")
    create_risk_model_figure()

    print("5. Alert levels diagram...")
    create_alert_levels_figure()

    print("6. Notification flow diagram...")
    create_notification_flow_figure()

    print("7. Dashboard placeholder...")
    create_dashboard_figure()

    print("8. ROC curve...")
    create_roc_curve_figure()

    print("\nAll figures generated successfully!")

